Parametrization of Stillinger-Weber Potential Based on Valence Force Field Model: Application to Single-Layer MoS2 and Black Phosphorus

We propose to parametrize the Stillinger-Weber potential for covalent materials starting from the valence force field model. All geometrical parameters in the Stillinger-Weber potential are determined analytically according to the equilibrium condition for each individual potential term, while the energy parameters are derived from the valence force field model. This parametrization approach transfers the accuracy of the valence force field model to the Stillinger-Weber potential. Furthermore, the resulting Stilliinger-Weber potential supports for stable molecular dynamics simulations, as each potential term is at energy minimum state separately at the equilibrium configuration. We employ this procedure to parametrize Stillinger-Weber potentials for the single-layer MoS2 and black phosphorous. The obtained Stillinger-Weber potentials predict accurate phonon spectrum and mechanical behaviors. We also provide input scripts of these Stillinger-Weber potentials used by publicly available simulation packages including GULP and LAMMPS.

==> supplement/pair_sw.cpp <==
/* modified by Jin-Wu Jiang, jwjiang5918@hotmail.com.
   For Stillinger-Weber potential in MoS2.
   (30/09/14/Tue/jjw) */
/* ----------------------------------------------------------------------
   LAMMPS - Large-scale Atomic/Molecular Massively Parallel Simulator
   http://lammps.sandia.gov, Sandia National Laboratories
   Steve Plimpton, sjplimp@sandia.gov

   Copyright (2003) Sandia Corporation.  Under the terms of Contract
   DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains
   certain rights in this software.  This software is distributed under
   the GNU General Public License.

   See the README file in the top-level LAMMPS directory.
------------------------------------------------------------------------- */

/* ----------------------------------------------------------------------
   Contributing author: Aidan Thompson (SNL)
------------------------------------------------------------------------- */

#include "math.h"
#include "stdio.h"
#include "stdlib.h"
#include "string.h"
#include "pair_sw.h"
#include "atom.h"
#include "neighbor.h"
#include "neigh_request.h"
#include "force.h"
#include "comm.h"
#include "memory.h"
#include "neighbor.h"
#include "neigh_list.h"
#include "memory.h"
#include "error.h"

using namespace LAMMPS_NS;

#define MAXLINE 1024
#define DELTA 4

/* ---------------------------------------------------------------------- */

PairSW::PairSW(LAMMPS *lmp) : Pair(lmp)
{
  single_enable = 0;
  restartinfo = 0;
  one_coeff = 1;

  nelements = 0;
  elements = NULL;
  nparams = maxparam = 0;
  params = NULL;
  elem2param = NULL;
}

/* ----------------------------------------------------------------------
   check if allocated, since class can be destructed when incomplete
------------------------------------------------------------------------- */

PairSW::~PairSW()
{
  if (elements)
    for (int i = 0; i < nelements; i++) delete [] elements[i];
  delete [] elements;
  memory->destroy(params);
  memory->destroy(elem2param);

  if (allocated) {
    memory->destroy(setflag);
    memory->destroy(cutsq);
    delete [] map;
  }
}

/* ---------------------------------------------------------------------- */

void PairSW::compute(int eflag, int vflag)
{
  int i,j,k,ii,jj,kk,inum,jnum,jnumm1,itag,jtag;
  int itype,jtype,ktype,ijparam,ikparam,ijkparam;
  double xtmp,ytmp,ztmp,delx,dely,delz,evdwl,fpair;
  double rsq,rsq1,rsq2,rsq3;
  double delr1[3],delr2[3],delr3[3],fj[3],fk[3];
  double bondss = 3.78; /* for MoS2 */
  double bondsssq = 14.2884; /* bondss^2 */
  int *ilist,*jlist,*numneigh,**firstneigh;

  evdwl = 0.0;
  if (eflag || vflag) ev_setup(eflag,vflag);
  else evflag = vflag_fdotr = 0;

  double **x = atom->x;
  double **f = atom->f;
  int *tag = atom->tag;
  int *type = atom->type;
  int nlocal = atom->nlocal;
  int newton_pair = force->newton_pair;

  inum = list->inum;
  ilist = list->ilist;
  numneigh = list->numneigh;
  firstneigh = list->firstneigh;

  // loop over full neighbor list of my atoms

  for (ii = 0; ii < inum; ii++) {
    i = ilist[ii];
    itag = tag[i];
    itype = map[type[i]];
    xtmp = x[i][0];
    ytmp = x[i][1];
    ztmp = x[i][2];

    // two-body interactions, skip half of them

    jlist = firstneigh[i];
    jnum = numneigh[i];

    for (jj = 0; jj < jnum; jj++) {
      j = jlist[jj];
      j &= NEIGHMASK;
      jtag = tag[j];

      if (itag > jtag) {
        if ((itag+jtag) % 2 == 0) continue;
      } else if (itag < jtag) {
        if ((itag+jtag) % 2 == 1) continue;
      } else {
        if (x[j][2] < ztmp) continue;
        if (x[j][2] == ztmp && x[j][1] < ytmp) continue;
        if (x[j][2] == ztmp && x[j][1] == ytmp && x[j][0] < xtmp) continue;
      }

      jtype = map[type[j]];

      delx = xtmp - x[j][0];
      dely = ytmp - x[j][1];
      delz = ztmp - x[j][2];
      rsq = delx*delx + dely*dely + delz*delz;

      ijparam = elem2param[itype][jtype][jtype];
      if (rsq > params[ijparam].cutsq) continue;

      twobody(&params[ijparam],rsq,fpair,eflag,evdwl);

      f[i][0] += delx*fpair;
      f[i][1] += dely*fpair;
      f[i][2] += delz*fpair;
      f[j][0] -= delx*fpair;
      f[j][1] -= dely*fpair;
      f[j][2] -= delz*fpair;

      if (evflag) ev_tally(i,j,nlocal,newton_pair,
                           evdwl,0.0,fpair,delx,dely,delz);
    }

    jnumm1 = jnum - 1;

    for (jj = 0; jj < jnumm1; jj++) {
      j = jlist[jj];
      j &= NEIGHMASK;
      jtype = map[type[j]];
      ijparam = elem2param[itype][jtype][jtype];
      delr1[0] = x[j][0] - xtmp;
      delr1[1] = x[j][1] - ytmp;
      delr1[2] = x[j][2] - ztmp;
      rsq1 = delr1[0]*delr1[0] + delr1[1]*delr1[1] + delr1[2]*delr1[2];
      if (rsq1 > params[ijparam].cutsq) continue;

      for (kk = jj+1; kk < jnum; kk++) {
        k = jlist[kk];
        k &= NEIGHMASK;
        ktype = map[type[k]];
        ikparam = elem2param[itype][ktype][ktype];
        ijkparam = elem2param[itype][jtype][ktype];

        delr2[0] = x[k][0] - xtmp;
        delr2[1] = x[k][1] - ytmp;
        delr2[2] = x[k][2] - ztmp;
        rsq2 = delr2[0]*delr2[0] + delr2[1]*delr2[1] + delr2[2]*delr2[2];
        if (rsq2 > params[ikparam].cutsq) continue;

        /* For angle 123, r12 and r13 are two edges. I add an additional 
           requirement for r23<=bondss. This is necessary when there are
           more than 4 first-nearest-neighboring atoms for atom 1. For
           example, in MoS2, there are six S atoms around the Mo atom.
           Two different angles are formed by the Mo atom and its 6 
           neighboring S atoms. I only want to add angle interaction
           for one of these two angle. The other angle will be excluded
           by the additional requirement.(29/05/13/Wed/jjw)
           I fix an error. bondss should be replaced by bondsssq.
           (30/09/14/Tue/jjw) */
        delr3[0] = x[k][0] - x[j][0];
        delr3[1] = x[k][1] - x[j][1];
        delr3[2] = x[k][2] - x[j][2];
        rsq3 = delr3[0]*delr3[0] + delr3[1]*delr3[1] + delr3[2]*delr3[2];
        if (rsq3 > bondsssq) continue;

        threebody(&params[ijparam],&params[ikparam],&params[ijkparam],
                  rsq1,rsq2,delr1,delr2,fj,fk,eflag,evdwl);

        f[i][0] -= fj[0] + fk[0];
        f[i][1] -= fj[1] + fk[1];
        f[i][2] -= fj[2] + fk[2];
        f[j][0] += fj[0];
        f[j][1] += fj[1];
        f[j][2] += fj[2];
        f[k][0] += fk[0];
        f[k][1] += fk[1];
        f[k][2] += fk[2];

        if (evflag) ev_tally3(i,j,k,evdwl,0.0,fj,fk,delr1,delr2);
      }
    }
  }

  if (vflag_fdotr) virial_fdotr_compute();
}

/* ---------------------------------------------------------------------- */

void PairSW::allocate()
{
  allocated = 1;
  int n = atom->ntypes;

  memory->create(setflag,n+1,n+1,"pair:setflag");
  memory->create(cutsq,n+1,n+1,"pair:cutsq");

  map = new int[n+1];
}

/* ----------------------------------------------------------------------
   global settings
------------------------------------------------------------------------- */

void PairSW::settings(int narg, char **arg)
{
  if (narg != 0) error->all(FLERR,"Illegal pair_style command");
}

/* ----------------------------------------------------------------------
   set coeffs for one or more type pairs
------------------------------------------------------------------------- */

void PairSW::coeff(int narg, char **arg)
{
  int i,j,n;

  if (!allocated) allocate();

  if (narg != 3 + atom->ntypes)
    error->all(FLERR,"Incorrect args for pair coefficients");

  // insure I,J args are * *

  if (strcmp(arg[0],"*") != 0 || strcmp(arg[1],"*") != 0)
    error->all(FLERR,"Incorrect args for pair coefficients");

  // read args that map atom types to elements in potential file
  // map[i] = which element the Ith atom type is, -1 if NULL
  // nelements = # of unique elements
  // elements = list of element names

  if (elements) {
    for (i = 0; i < nelements; i++) delete [] elements[i];
    delete [] elements;
  }
  elements = new char*[atom->ntypes];
  for (i = 0; i < atom->ntypes; i++) elements[i] = NULL;

  nelements = 0;
  for (i = 3; i < narg; i++) {
    if (strcmp(arg[i],"NULL") == 0) {
      map[i-2] = -1;
      continue;
    }
    for (j = 0; j < nelements; j++)
      if (strcmp(arg[i],elements[j]) == 0) break;
    map[i-2] = j;
    if (j == nelements) {
      n = strlen(arg[i]) + 1;
      elements[j] = new char[n];
      strcpy(elements[j],arg[i]);
      nelements++;
    }
  }

  // read potential file and initialize potential parameters

  read_file(arg[2]);
  setup();

  // clear setflag since coeff() called once with I,J = * *

  n = atom->ntypes;
  for (int i = 1; i <= n; i++)
    for (int j = i; j <= n; j++)
      setflag[i][j] = 0;

  // set setflag i,j for type pairs where both are mapped to elements

  int count = 0;
  for (int i = 1; i <= n; i++)
    for (int j = i; j <= n; j++)
      if (map[i] >= 0 && map[j] >= 0) {
        setflag[i][j] = 1;
        count++;
      }

  if (count == 0) error->all(FLERR,"Incorrect args for pair coefficients");
}

/* ----------------------------------------------------------------------
   init specific to this pair style
------------------------------------------------------------------------- */

void PairSW::init_style()
{
  if (atom->tag_enable == 0)
    error->all(FLERR,"Pair style Stillinger-Weber requires atom IDs");
  if (force->newton_pair == 0)
    error->all(FLERR,"Pair style Stillinger-Weber requires newton pair on");

  // need a full neighbor list

  int irequest = neighbor->request(this);
  neighbor->requests[irequest]->half = 0;
  neighbor->requests[irequest]->full = 1;
}

/* ----------------------------------------------------------------------
   init for one type pair i,j and corresponding j,i
------------------------------------------------------------------------- */

double PairSW::init_one(int i, int j)
{
  if (setflag[i][j] == 0) error->all(FLERR,"All pair coeffs are not set");

  return cutmax;
}

/* ---------------------------------------------------------------------- */

void PairSW::read_file(char *file)
{
  int params_per_line = 14;
  char **words = new char*[params_per_line+1];

  memory->sfree(params);
  params = NULL;
  nparams = maxparam = 0;

  // open file on proc 0

  FILE *fp;
  if (comm->me == 0) {
    fp = fopen(file,"r");
    if (fp == NULL) {
      char str[128];
      sprintf(str,"Cannot open Stillinger-Weber potential file %s",file);
      error->one(FLERR,str);
    }
  }

  // read each set of params from potential file
  // one set of params can span multiple lines
  // store params if all 3 element tags are in element list

  int n,nwords,ielement,jelement,kelement;
  char line[MAXLINE],*ptr;
  int eof = 0;

  while (1) {
    if (comm->me == 0) {
      ptr = fgets(line,MAXLINE,fp);
      if (ptr == NULL) {
        eof = 1;
        fclose(fp);
      } else n = strlen(line) + 1;
    }
    MPI_Bcast(&eof,1,MPI_INT,0,world);
    if (eof) break;
    MPI_Bcast(&n,1,MPI_INT,0,world);
    MPI_Bcast(line,n,MPI_CHAR,0,world);

    // strip comment, skip line if blank

    if (ptr = strchr(line,'#')) *ptr = '\0';
    nwords = atom->count_words(line);
    if (nwords == 0) continue;

    // concatenate additional lines until have params_per_line words

    while (nwords < params_per_line) {
      n = strlen(line);
      if (comm->me == 0) {
        ptr = fgets(&line[n],MAXLINE-n,fp);
        if (ptr == NULL) {
          eof = 1;
          fclose(fp);
        } else n = strlen(line) + 1;
      }
      MPI_Bcast(&eof,1,MPI_INT,0,world);
      if (eof) break;
      MPI_Bcast(&n,1,MPI_INT,0,world);
      MPI_Bcast(line,n,MPI_CHAR,0,world);
      if (ptr = strchr(line,'#')) *ptr = '\0';
      nwords = atom->count_words(line);
    }

    if (nwords != params_per_line)
      error->all(FLERR,"Incorrect format in Stillinger-Weber potential file");

    // words = ptrs to all words in line

    nwords = 0;
    words[nwords++] = strtok(line," \t\n\r\f");
    while (words[nwords++] = strtok(NULL," \t\n\r\f")) continue;

    // ielement,jelement,kelement = 1st args
    // if all 3 args are in element list, then parse this line
    // else skip to next entry in file

    for (ielement = 0; ielement < nelements; ielement++)
      if (strcmp(words[0],elements[ielement]) == 0) break;
    if (ielement == nelements) continue;
    for (jelement = 0; jelement < nelements; jelement++)
      if (strcmp(words[1],elements[jelement]) == 0) break;
    if (jelement == nelements) continue;
    for (kelement = 0; kelement < nelements; kelement++)
      if (strcmp(words[2],elements[kelement]) == 0) break;
    if (kelement == nelements) continue;

    // load up parameter settings and error check their values

    if (nparams == maxparam) {
      maxparam += DELTA;
      params = (Param *) memory->srealloc(params,maxparam*sizeof(Param),
                                          "pair:params");
    }

    params[nparams].ielement = ielement;
    params[nparams].jelement = jelement;
    params[nparams].kelement = kelement;
    params[nparams].epsilon = atof(words[3]);
    params[nparams].sigma = atof(words[4]);
    params[nparams].littlea = atof(words[5]);
    params[nparams].lambda = atof(words[6]);
    params[nparams].gamma = atof(words[7]);
    params[nparams].costheta = atof(words[8]);
    params[nparams].biga = atof(words[9]);
    params[nparams].bigb = atof(words[10]);
    params[nparams].powerp = atof(words[11]);
    params[nparams].powerq = atof(words[12]);
    params[nparams].tol = atof(words[13]);

    if (params[nparams].epsilon < 0.0 || params[nparams].sigma < 0.0 ||
        params[nparams].littlea < 0.0 || params[nparams].lambda < 0.0 ||
        params[nparams].gamma < 0.0 || params[nparams].biga < 0.0 ||
        params[nparams].bigb < 0.0 || params[nparams].powerp < 0.0 ||
        params[nparams].powerq < 0.0 || params[nparams].tol < 0.0)
      error->all(FLERR,"Illegal Stillinger-Weber parameter");

    nparams++;
  }

  delete [] words;
}

/* ---------------------------------------------------------------------- */

void PairSW::setup()
{
  int i,j,k,m,n;
  double rtmp;

  // set elem2param for all triplet combinations
  // must be a single exact match to lines read from file
  // do not allow for ACB in place of ABC

  memory->destroy(elem2param);
  memory->create(elem2param,nelements,nelements,nelements,"pair:elem2param");

  for (i = 0; i < nelements; i++)
    for (j = 0; j < nelements; j++)
      for (k = 0; k < nelements; k++) {
        n = -1;
        for (m = 0; m < nparams; m++) {
          if (i == params[m].ielement && j == params[m].jelement &&
              k == params[m].kelement) {
            if (n >= 0) error->all(FLERR,"Potential file has duplicate entry");
            n = m;
          }
        }
        if (n < 0) error->all(FLERR,"Potential file is missing an entry");
        elem2param[i][j][k] = n;
      }


  // compute parameter values derived from inputs

  // set cutsq using shortcut to reduce neighbor list for accelerated
  // calculations. cut must remain unchanged as it is a potential parameter
  // (cut = a*sigma)

  for (m = 0; m < nparams; m++) {
    params[m].cut = params[m].sigma*params[m].littlea;

    rtmp = params[m].cut;
    if (params[m].tol > 0.0) {
      if (params[m].tol > 0.01) params[m].tol = 0.01;
      if (params[m].gamma < 1.0)
        rtmp = rtmp +
          params[m].gamma * params[m].sigma / log(params[m].tol);
      else rtmp = rtmp +
             params[m].sigma / log(params[m].tol);
    }
    params[m].cutsq = rtmp * rtmp;

    params[m].sigma_gamma = params[m].sigma*params[m].gamma;
    params[m].lambda_epsilon = params[m].lambda*params[m].epsilon;
    params[m].lambda_epsilon2 = 2.0*params[m].lambda*params[m].epsilon;
    params[m].c1 = params[m].biga*params[m].epsilon *
      params[m].powerp*params[m].bigb *
      pow(params[m].sigma,params[m].powerp);
    params[m].c2 = params[m].biga*params[m].epsilon*params[m].powerq *
      pow(params[m].sigma,params[m].powerq);
    params[m].c3 = params[m].biga*params[m].epsilon*params[m].bigb *
      pow(params[m].sigma,params[m].powerp+1.0);
    params[m].c4 = params[m].biga*params[m].epsilon *
      pow(params[m].sigma,params[m].powerq+1.0);
    params[m].c5 = params[m].biga*params[m].epsilon*params[m].bigb *
      pow(params[m].sigma,params[m].powerp);
    params[m].c6 = params[m].biga*params[m].epsilon *
      pow(params[m].sigma,params[m].powerq);
  }

  // set cutmax to max of all params

  cutmax = 0.0;
  for (m = 0; m < nparams; m++) {
    rtmp = sqrt(params[m].cutsq);
    if (rtmp > cutmax) cutmax = rtmp;
  }
}

/* ---------------------------------------------------------------------- */

void PairSW::twobody(Param *param, double rsq, double &fforce,
                     int eflag, double &eng)
{
  double r,rinvsq,rp,rq,rainv,rainvsq,expsrainv;

  r = sqrt(rsq);
  rinvsq = 1.0/rsq;
  rp = pow(r,-param->powerp);
  rq = pow(r,-param->powerq);
  rainv = 1.0 / (r - param->cut);
  rainvsq = rainv*rainv*r;
  expsrainv = exp(param->sigma * rainv);
  fforce = (param->c1*rp - param->c2*rq +
            (param->c3*rp -param->c4*rq) * rainvsq) * expsrainv * rinvsq;
  if (eflag) eng = (param->c5*rp - param->c6*rq) * expsrainv;
}

/* ---------------------------------------------------------------------- */

void PairSW::threebody(Param *paramij, Param *paramik, Param *paramijk,
                       double rsq1, double rsq2,
                       double *delr1, double *delr2,
                       double *fj, double *fk, int eflag, double &eng)
{
  double r1,rinvsq1,rainv1,gsrainv1,gsrainvsq1,expgsrainv1;
  double r2,rinvsq2,rainv2,gsrainv2,gsrainvsq2,expgsrainv2;
  double rinv12,cs,delcs,delcssq,facexp,facrad,frad1,frad2;
  double facang,facang12,csfacang,csfac1,csfac2;

  r1 = sqrt(rsq1);
  rinvsq1 = 1.0/rsq1;
  rainv1 = 1.0/(r1 - paramij->cut);
  gsrainv1 = paramij->sigma_gamma * rainv1;
  gsrainvsq1 = gsrainv1*rainv1/r1;
  expgsrainv1 = exp(gsrainv1);

  r2 = sqrt(rsq2);
  rinvsq2 = 1.0/rsq2;
  rainv2 = 1.0/(r2 - paramik->cut);
  gsrainv2 = paramik->sigma_gamma * rainv2;
  gsrainvsq2 = gsrainv2*rainv2/r2;
  expgsrainv2 = exp(gsrainv2);

  rinv12 = 1.0/(r1*r2);
  cs = (delr1[0]*delr2[0] + delr1[1]*delr2[1] + delr1[2]*delr2[2]) * rinv12;
  delcs = cs - paramijk->costheta;
  delcssq = delcs*delcs;

  facexp = expgsrainv1*expgsrainv2;

  // facrad = sqrt(paramij->lambda_epsilon*paramik->lambda_epsilon) *
  //          facexp*delcssq;

  facrad = paramijk->lambda_epsilon * facexp*delcssq;
  frad1 = facrad*gsrainvsq1;
  frad2 = facrad*gsrainvsq2;
  facang = paramijk->lambda_epsilon2 * facexp*delcs;
  facang12 = rinv12*facang;
  csfacang = cs*facang;
  csfac1 = rinvsq1*csfacang;

  fj[0] = delr1[0]*(frad1+csfac1)-delr2[0]*facang12;
  fj[1] = delr1[1]*(frad1+csfac1)-delr2[1]*facang12;
  fj[2] = delr1[2]*(frad1+csfac1)-delr2[2]*facang12;

  csfac2 = rinvsq2*csfacang;

  fk[0] = delr2[0]*(frad2+csfac2)-delr1[0]*facang12;
  fk[1] = delr2[1]*(frad2+csfac2)-delr1[1]*facang12;
  fk[2] = delr2[2]*(frad2+csfac2)-delr1[2]*facang12;

  if (eflag) eng = facrad;
}

